Rigid and Non-rigid Shape Evolutions for Shape Alignment and Recovery in Images

The same type of objects in different images may vary in their shapes because of rigid and non-rigid shape deformations, occluding foreground as well as cluttered background. The problem concerned in this work is the shape extraction in such challenging situations. We approach the shape extraction through shape alignment and recovery. This paper presents a novel and general method for shape alignment and recovery by using one example shapes based on deterministic energy minimization. Our idea is to use general model of shape deformation in minimizing active contour energies. Given \emph{a priori} form of the shape deformation, we show how the curve evolution equation corresponding to the shape deformation can be derived. The curve evolution is called the prior variation shape evolution (PVSE). We also derive the energy-minimizing PVSE for minimizing active contour energies. For shape recovery, we propose to use the PVSE that deforms the shape while preserving its shape characteristics. For choosing such shape-preserving PVSE, a theory of shape preservability of the PVSE is established. Experimental results validate the theory and the formulations, and they demonstrate the effectiveness of our method.

==> Imgs/Mon_nr_gr26_bl.C <==
%!PS-Adobe-3.0 EPSF-3.0
%%Creator: Adobe Photoshop Version 12.0.1x20100625 [20100625.r.1146 2010/06/25:17:40:00 cutoff; r branch]
%%Title: Mon_nr_gr26_bl.eps
%%CreationDate: 2011/4/25 11:36 ÉÏÎç
%%BoundingBox: 0 0 88 106
%%HiResBoundingBox: 0 0 88 106
%%SuppressDotGainCompensation
%ADO_ContainsXMP: MainFirst
%%EndComments
%%BeginProlog
%%EndProlog
%%BeginSetup
%%EndSetup
%ImageData: 88 106 8 1 0 88 7 "beginimage"
gsave % EPS gsave
40 dict begin
/_image systemdict /image get def
/_setgray systemdict /setgray get def
/_currentgray systemdict /currentgray get def
/_settransfer systemdict /settransfer get def
/_currenttransfer systemdict /currenttransfer get def
/blank 0 _currenttransfer exec
1 _currenttransfer exec eq def
/negative blank
{0 _currenttransfer exec 0.5 lt}
{0 _currenttransfer exec 1 _currenttransfer exec gt}
ifelse def
/inverted? negative def
/level2 systemdict /languagelevel known
{languagelevel 2 ge} {false} ifelse def
/level3 systemdict /languagelevel known
{languagelevel 3 ge} {false} ifelse def
gsave % Image Header gsave
/rows 106 def
/cols 88 def
88 106 scale
level2 {
/DeviceGray
setcolorspace currentdict /PhotoshopDuotoneColorSpace undef currentdict /PhotoshopDuotoneAltColorSpace undef } if
/picstr1 88 string def
/_rowpadstr 88 string def
/rawreaddata {hasDecodeFile 0 eq {/decodeFile currentfile /ASCII85Decode filter def
                                  /hasDecodeFile 1 def} if
              decodeFile exch readstring pop} def
/padreaddata { _topPad 0 gt       { /_topPad _topPad 1 sub def pop _rowpadstr }
			 { _subImageRows 0 gt { /_subImageRows _subImageRows 1 sub def
									dup _leftPad _picsubstr rawreaddata putinterval }
								  { pop _rowpadstr } ifelse } ifelse } def
/image2 level2 {/image load def} {{begin
Width Height BitsPerComponent ImageMatrix
/DataSource load image end} def} ifelse
/beginimage level2 {{
image2
} def}
{{pop .9 setgray 0 0 moveto 0 1 lineto
1 1 lineto 1 0 lineto fill 0 setgray
0 1 translate 1 cols div 1 rows div scale
/ratio {cols 400 div mul} def
/Helvetica findfont 15 ratio scalefont setfont
5 ratio -20 ratio moveto
(ASCII85 encoded image needs PostScript Level 2) show
/x 128 string def
{currentfile x readline {} {pop exit} ifelse
(~>) search {pop pop pop exit} {pop} ifelse
} loop } def}
ifelse
/hasDecodeFile 0 def
/readdata /rawreaddata load bind def
12 dict begin
/ImageType 1 def
/Width cols def
/Height rows def
/ImageMatrix [cols 0 0 rows neg 0 rows] def
/BitsPerComponent 8 def
/Decode [0 1] def
/DataSource {picstr1 readdata} def
currentdict end
%%BeginBinary:      11854
beginimage
s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W,urVc]n
rVl`lr:KUPo()DDo(;SIr;HTns8W)ts8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!
s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W,urr)forVc]lr:BOOo'u;AoC_eM
r;HWorr<#us8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!
s8W-!s8W-!s8W-!s8W)trVc]nrVcZli4-8*\%&uZ\\#Mfi8F#%rr2oss8W-!s8W-!
s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!rr2or
rq4gO\@B&Y\@AuU[^WfY\\#Ph^;%P&kl(M[s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!
s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!rr<#XbIY6p\[f2Z\@/lU\%&u[
]"G_i^VRb(`5hNLrr<#us8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!
s8W-!s8W-!s8W,us8N#ts6e^R\[oA`\[f8]\@8oT[C<]X]">Vg^qmq+`5^I0s8W-!
s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W,us8W,k
f"JZ+\[o>^]"#8\\@/fR['mKT]">Vg^VRe)`5]m>rr<#us8W-!s8W-!s8W-!s8W-!
s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W)kjQc@.oCV"Z_8!Un\[f8\\[]/Z\$rfR
['d?P\\#Mf^;%M%_oBd=kl:\^s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!
s8W-!s8W-!s8W&YjO)&jaN2B>_SEgq\@K,Y\@8rV[^ENMZEppH\@T;c^;.V&`5]m?
bO,</s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8MoVjNu/q
aiMK?_S<ap\[],W[^<HM[C3KMZEgjF\%0)^]YD;"_oBd>b0Bqcrr<#us8W-!s8W-!
s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8DiVjO);ub/hWA_SNpr\[T#TZa7!E
[C*BJZ*L[B[(!NT]"Ghq_o9^>bK])Hs8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!
s8W-!s8W-!s8W-!rr)]TjO2E"bK.`B_SEgp\@/cOZa$d@Za@*FZEUU?['d<O]">\l
_o9^>bg"B1rr<#us8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8DfS
jO;K#bK.cD_nN^m[^39FZE^X<Z*L[@Z*CO=ZF%!I\@TAh_SjO<bg"DprVliss8W-!
s8W-!s8W-!s8W-!s8W-!s8W-!roE2(p\t3lrr2rtrr)ZRj42N$bK.`B_S3Xl[^*0B
Z*:C5YHbC<Z*:L;ZEgdD[^j#a_SjL;bg"GbrVccqrr<#us8W-!s8W-!s8W-!s8W-!
s8W-!ro227]))C(rr)forVcBJi7cN$bK.`B_7dFh['?j>YHP+1Xfen5YHY47Yd(L>
[C3WZ^r+47bfnD\kPkGYrVlfrs8W-!s8W-!s8W-!s8W-!s8W-!s5DJ<]"%J4rVc]n
rVYX4hqZN%b/hT?_S3UjZa$^;YHG%1XKA\0YHP(3Y-5+8ZF.3S^r"+4bK\>Yc,8*0
rVliss8W-!s8W-!s8W-!s8W-!s8W,uro2G=\[T'<r;?Kkr:An*hV6?"aiDB;_7[@g
Z`pU7Y-"h-XK8P+Y,n_+Y-+t3ZF%*P^Ve(4b0A5Wc,.<EnbrFcs8W-!s8W-!s8W-!
s8W-!s8W-!s5V\]\@/`LfDPRFnDiH_g=X`qai;99^:UqaZEC:1XK8M(WiE/$XK8M)
XKAV-Yd1XH^;Iq2b0/#ScGIBDnbrFbs8W-!s8W-!s8W-!s8W-!s8W-!s8MlScEjm`
ZE`ELj5SqIf%&-laMl'4]t1\[Z*(1/X/i;%WN*#"X/i5!WiN2%Y->4@]Y_V.b08,U
cGIBCn,<4`s8W-!s8W-!s8W-!s8W-!s8W-!rr)cXd*]8/Za8ZNiSiMAe^DdfaMl!/
]=PGXZ)k"+WN)tuWiE%uWN)qrWMuntX0&V6]#2M.aihrScGIE7_Y3s,s8W-!s8W-!
s8W-!s8W-!s8W-!rr)fkgt]NP\)QB+iSW8:da?@`a2Gd+\[])RYH4b'W2ZbqWMuns
Wi;qqW2Q\qWiWD0[)9o)aihoQcd0>A_<Lprs8W-!s8W-!s8W-!s8W-!s8W-!rr)ck
mbHLJjQ#7Rg"4d'da67]`koO'\[JlMY,nY&W2ZbpWMlepWMcYjVPU/gW2m&)ZGji)
aihoRcd0;?_VP+ds8W-!s8W-!s8W-!s8W-!s8W-!rr)clmGR0jjQ#7Qf@SR$dEg%Y
a25R&\[AcJXfAA!Vl6SoW2Q\oW2?GfUnjiaW2cr%YJ\?"aihoRcd0;>_8H*Fs8W-!
s8W-!s8W-!s8W-!rr;*@jS\oOqWI&)jOr2;f@89sd*BkWa25R%\@&WEXK&4sVPgAj
Vl6PmVPU)_USFW]VPpMrY/8,saND`Ocd0;<^V]gBs8W-!s8W-!s8W-!s8W-!p?9uR
_9_uSqWR/*iRc]4eC;pocd'bU`l#R'\?iHBX/W"pVPg>iVl6PlVPKr\TqS6XV5L8m
Y-u6eaND`OcHj,8^VAdfs8W-!s8W-!s8W-!s8W-!p$1nmdaHUpeEH)Yhq-H0eC2gm
ccsYS`P]I%\$N?AWi2hmVP^8iVPg8fUnaZWTV/$SUo(&jXg5j_a2uQMcHa&6^:s73
s8W-!s8W-!s8W-!s8W-!s6]48eCE(!eE5oUg=Om)da?IhcHXMQ`koL&\$W??Wi)_k
VP^8gVP^/bUSE0_H@(LCU8=ffXg#[[`lQ?Jc-<r6]tO+3s8W-!s8W-!s8W-!s8W-!
s6oC>f%/@#jQ5Odf@8<udF$=dc-4;N`59:$\?rHAWMl_lVl$AhV4s]XTm_96H$O^^
PGG(UXKTFW`lQ<Hc-3o7]=m=gs8W-!s8W-!s8W-!s8W-!s8MKThq-K>jQ,C_eC;sp
dEp4ac-+2J`594!\?rKAWMcYjV5C,eUnOHSIscThH?sm`H[DZhX08nLaN2NIbK@`7
]"I1gs8W-!s8W-!s8W-!s8W-!rr2opio8tXj5f7\e'cXjcd'e[bf\#G_nj't\?iB?
X/MnmV5:&bUS+3.IXHKhH?sm`H[DTeWiiSGa2lBFb/hT4\\%(hs8W-!s8W-!s8W-!
s8W-!s8MuqioB+\j5T+YeBuXhcHOPXb/q]C_n`sr\$N?BX/MnlV59uaU7Rm(IXQTl
H[:$cI=6TpW3!5Da2l?DaiMN/[CPSfs8W-!s8W-!s8W-!s8W-!s8N#rmcEQkj5]+X
eBcFbc-=MWb/hWA_nNdo\$WBBX/MqmUnjf]TV$X\I=7<CPEUBBI=6QnUT:T<a2l?C
aN2E,Z/PTWs8W-!s8W-!s8W-!s8W-!s8W,trUB48jQ#7Yg!.ddbfe5RaiMK>_7mOl
\$N?BX/W%pV50i[T:UIZI?KhYPEV2YI=6NmSuo69`lH0BaN2E*YMf<Ts8W-!s8W-!
s8W-!s8W-!s8W,trVPpAjQ#:ZiQKEfbKJ)OaN)9:^qI=i[Bd$=XK&1qVPKoYT:LCY
I?Tn[Pa%GtIXZ`pS$'$7`l?*@aN2H)Y35`\s8W-!s8W-!s8W-!s8W-!s8W,trT*&#
jQ#:[iloThbK@uKa2Z'7R$X)'ZEUO6Wi;nnV5']USpu0:Pa%GuQ'I]$IXZ`qS$008
_oB^:aN2H*a8Pu8s8W-!s8W-!s8W-!s8W-!s8W,tfYthKe`5ZLio82*b/q`Fa2Gl`
R$Eo$Pc_$eWi;qpV5']TSUQ$:Q'Rc(Q^F,,R"'R6SZfH:_SjF5a2lBDrr)fos8W-!
s8W-!s8W-!s8W-!s8W,ueu#7=ZJjg'io/,)aiMNB`P\C;R$X)&Q'J5EVP^8fUnOEP
IsuiqQ^F/.R[KV4RY$$>U9M,@_8=+/`lIHErVc`ps8W-!s8W-!s8W-!s8W-!s8W)r
e>8t:Z/O^%io85+aN)<<_S_e0R$X/)Q'[l/TVSBZUS4<NIsulrQ^O81S"#n;SY)XO
Vm*V@^VRe(_o1p?rVc]os8W-!s8W-!s8W-!s8W-!s8W)sdA<Y7Von&Zj5\D,aMl'7
_7,f!Qa*g#Q^=)-SY)ULTqS'KI=?WoR$a;2S=H+?TVA6[WirhA]=u%q_o(=.rVc`p
s8W-!s8W-!s8W-!s8W-!s8W,ud&!P5VT@cWj5SD-a2Gg0^R(=U[C!<HZEopaR@KkA
TV%gHIXZ]pR$jG6SXuFGTqnWeXg#4D\\,Sh^qnn*rVc]ns8W-!s8W-!s8W-!s8W-!
s8W,udA<Y5UpSS1j5].?`koL%\<`MO[C*BLZa-m'R$aD8T:_^GI=?X4R%'S9StVjQ
V5^MsYHkRF\@T;b^;%JLrVc]ns8W-!s8W-!s8W-!s8W-!s8W-!d\it<Up8;-jQ#:A
`50'r[[<MR\$rfS['R'(Q^O;4StDUFI=?X5R@Kh?U8"K^WiW>,Z*LaF\%0&]]tV8H
rVc]ns8W-!s8W-!s8W-!s8W-!s8W-!d^c3MV5DApj5].X`59*qSXGqS\$icS['[-C
S!fb9St;RGIXZa7S=ZFLV5L;oXfen5Za7'J\%&u[]=ku0rVc]ns8W-!s8W-!s8W-!
s8W-!s8W-!l+4I&Vl7Soio8tW`5B-oSXZ.X[^`iW[^3<DSt2CASY)OHIsum;SY;jX
WiW>+Z*L[A[C!BN[^`lZ]Y;,0r;HTms8W-!s8W-!s8W-!s8W-!s8W-!s6e+CX/rJ`
io8tVi5W:8St;O^\%&rW\$`NGXJ)8WStDXJT:VUESt`9eXfnq6ZEppG[C3KO[^`oZ
]Y;24r;HTms8W-!s8W-!s8W-!s8W-!s8W-!s8Mi5XKJh6j5T%Vi6AgBTV8-g\@K/\
\@&ZJY,S1hT:_dNU7\$_ZE^X<Z*CR>['R-J[C3KO[^WfX]t_G9rVc`ps8W-!s8W-!
s8W-!s8W-!s8W-!s8Mrnqq8?_io8qUi6JmDUnt#t\@T5]\@8oRYcO^qTV/!QV6.#/
['R'CZEgdC['[6L[C3KO\%&u\]thM:rVlfqs8W-!s8W-!s8W-!s8W-!s8W-!s8Mup
qtf[>iSreRhp0Hea/Q,I\[oDb\[f2X[C<`Y]"5Ja\[JoQ['[0FZF$sF[C!BN[C*HO
\%&u\^r"%1o)A[hs8W-!s8W-!s8W-!s8W-!s8W-!s8Mupqtf[>io&bOgsF<hb0%iI
`l,j:aihoPbK7i;]"5J`]!o/W['[3H['R-H[C!BN[^NWQ\%&u]^r+15rr2ors8W-!
s8W-!s8W-!s8W-!s8W-!s8Muom-EutiS`PHg="?mc-4DTaiMQGb08)QbK7i<\[f8^
]"#8Y[C!9GZEggC['[6K[^NWR\@B,b_8F:6o`+pjs8W-!s8W-!s8W-!s8W-!s8W-!
s8Vo_lfI3ei838Bf@83qcd0k]c-=JWc-=MWb/plYSt2Lb\[],X['[0GZEggC['R-I
[C3KP\@T;f_SjI7li-qas8W-!s8W-!s8W-!s8W-!s8W-!s8Vf[mH!?fi8*/?f$r-r
dF$@hd*L"^c-=MVb--h`MM[q7\[f5Y[Bd'CZE^[?ZF$sG[C3QS\\#Pk_SjI7mf*7d
s8W-!s8W-!s8W-!s8W-!s8W-!s8V`[mcNQgi8*/?f@89tdaQ[ndEp4bcHa\JViQdF
?!CNUFh"ohZa$d?Yd(I;ZEpmE[C3QR]">_o_SjIHs8N&ts8W-!s8W-!s8W-!s8W-!
s8W-!s8MWZn*/ijhVHr=f@8=!e'lgqda?Ffc-=J1W.AJg>?P'/<h$P)Za$a=YHY46
Z*L[A[C3NR\\5bq_o0OHrr2rts8W-!s8W-!s8W-!s8W-!s8W-!s8MTZmd/rlhqd&?
f@AF$e^`0ue'ZOgcHWbtWdeSk=]e^*<L^A%Z*1=6Y-5%4Yd(L>['mHS]"Pqt`5T^K
rr2rts8W-!s8W-!s8W-!s8W-!s8W-!s8MTZn*T/pi838Cf@JI$eCE'te'ZOfc-3Mt
Xat(q=&r=$<jK$:Yck44Y-+q2YHY=<ZaI9Q]=l"s_oB[Ks8W-!s8W-!s8W-!s8W-!
s8W-!s8W-!s8MW\n*T2pi838Df[na*e^W.!da?@bbK.Q*YH2AK<E3$uN3]^nY-+k-
XfSV,Y-5+:['[<R]YD8!_oB[_rr;uts8W-!s8W-!s8W-!s8W-!s8W-!rr;W\nF#Du
io&YHg"4j,e^W-udEg([aN)3&YH=m=<`N+2ZE^[=Y,n_+XK/J*Y->.8ZaI9R]>)2"
_oB^mrVliss8W-!s8W-!s8W-!s8W-!s8W-!s8MZ]n*T<!iS`SJg=Y!,eCE$qccjMO
`P]TuY-"h-KnYo#Za-g=Y-"e,XK8P+Xg#%8ZF.0P]>)2"`5TdprVliss8W-!s8W-!
s8W-!s8W-!s8W-!rr)K[n*K5uio/eMgXk$+eC2glc,n#E_SO$lY-+n/Xfeq8ZEg^;
XfSV*XK8P*Xfo"8Za@3Q]=l"s`5TaprVuoss8W-!s8W-!s8W-!s8W-!s8W-!rVZ?Y
n*9,ujPf"Og=Om)da?Feb/hK:^qI@`Y-"e.Y->.8ZE^X9XfJM&X/rG)Xfeq7ZaI6Q
]"Z"u_o1a:rr2ors8W-!s8W-!s8W-!s8W-!s8W,urVZBYmHNfqj5JnNg=Oj'dEp.]
aMl$1]XkPTXf\\-YHP49Yck74XfJM'X/iA(Xfeq6['[<Q]=ktr_o1^;s8N&us8W-!
s8W-!s8W-!s8W-!s8W)trVQ<Um-3Znj5JnNg"+[#ccsYS`PT@$\[JlLXfSV*Xfo"7
Yck43XK/D&WiN5'Y-5+9Za@3P]"Pkq_SbO8rr<#us8W-!s8W-!s8W-!s8W-!s8W,u
rVZ9OkND!gio&\Kg"+[#cHODM_n`pr\@&WGXfSV*Y->.7Yck43X/`5$X/rD)Xfo"7
ZF.0P\\5bo_SYa?s8W-!s8W-!s8W-!s8W-!s8W-!s8W,trT<8*kN:jcio/bKf[\Es
c-+2I_nN^m[^36AXfSS(Xfnq4YHP+1X/i8"X/rD(Xfo"8ZF.-O]"Phn_o)NSs8W-!
s8W-!s8W-!s8W-!s8W-!s8W-!k2kafk2kX_i8<AFf@A?sc-",F^qI=h[Bd$>XK/A$
XKJb1YH=q.X/`/!WiN5'Y-5(8Za@3P\\#Pj_WLmus8W-!s8W-!s8W-!s8W-!s8W-!
s8N#gjlPUOdF."4i8*2Bf@86qbfRlB^V%+c['Hm;X/`2!X0&P,Xf\\*Wi;tsWiN2&
Y-,"6Za@0M\\#Sl_YsN7s8W-!s8W-!s8W-!s8W-!s8W-!s8W)Yj5eFcW2@hthqZu>
f%&3qc,muB^Uq(dZa$^:X/i8"X/rD'XK/A#WMukrWMuu$Y-5(6ZF%$L]"5PglMgh`
s8W-!s8W-!s8W-!s8W-!s8W,us8M?EdEg(8V5'f[a4]+sf$i$mbfIfA^Uq(c['6a9
X/i8!Wi<&"WMlbpW2HPlW2ZhuXKSk4Z*UjH\[fB-rVliss8W-!s8W-!s8W-!s8W-!
s8W-!rr(p=d'pK[U8!I#M:^A1eC)ahbK.]?^V%.eZa-g<XK&8!WMleqW2QYnW2QYm
WN*##XKA\1Yd1RC\@]E-rVliss8W-!s8W-!s8W-!s8W-!s8W,urVbg'cFCBZUS<X'
Mi3VFe'ZLdb/_K<^V.4f[Bd$>XK&7tVl6MlW2?JjVl$AiW2Q_sX/rD*YHY:=]"HPD
r;HZqs8W-!s8W-!s8W-!s8W-!s8N#rrVYa%cFLK]USFNBN/`m^dEp+\aMu-6^q@:h
[^33@XJr+qVPg>hVP^8hVP^8iVl?\rWiN2$X0&S0^qnRPrVccrs8W-!s8W-!s8W-!
s8W-!rr2lprVYg'cFLK_V50oINfK0aS$U8ZaMbs3^:h.i\$WEDXK&4rV5C)cV5:#c
VPg>jW2QYnWMuhoW2cr'_o($UrVuots8W-!s8W-!s8W-!s8W,us8MuqrVYg@cF^We
WMc\kTT?"nS!fb=VS^0_]Y(hd\?rTGX/`+qV5:#bVPU,cVP^5gVl-GkVl$>eV5L?(
bK\PerVuots8W-!s8W-!s8W-!rr;urrVc]nrVcEPcFg`lXfAG'YHc3kaI8ZpWirhA
]"5J`\@/]HX/MqmVPL&bVPL&aUnsrcVP^5hVP^/aUq==Rc-Ohfrr2rts8W-!s8W,u
s8W,uo_&"Ur;?NlrVcEOd(?loYH=t2Z*VWraKi%QY-51?]">Pb\@/`IX/DklV50o_
Una][USXfbV5:)fVl-DfUqXUZc-Xngs8W-!s8W-!rr;urrVlK_p%@>(iSNGIlK[Qp
dCZopYck78ZF%j#b-eOZYHY@B]">Sc\[A`GWMcShUnjf^UnaWWTndAsBkhF_WiE5<
_84%-bg+W%s8W-!s8W-!rr2loqtKdDio%nu`l5m8`ST_=e'ut#Z*:L<c-aqddC-?b
YK=o+_S<gs\[8ZEV3-h!Mhuh,G]n1JDJNs"BPD4_`Pod4_o'F5bK\B5rr<#us8W-!
rVc]lqY'(3io.ho`5KR2_ns=/_8FmWf\+s2f[eU'e()ssdE]qV`50-u\[A]ETp(Ru
Mhc_-H$4:LDJX'%BP;.a`Pog8`5Ta;b09,Ms8W-!s8W-!r;?Kcmc)[BdES_lWN)nq
Vl$;dUr(d;g=k66g"=p-e^W*udEg%X_nj(!\@&QATTt\#Mhck3H['[QDJX'#B5+<a
a2Z-<`Q#s>b00b_rr<#us8W-!r;?HTkKhK!c-<5dVl6MjUnjf^U;P^>gY:K;gY1?3
f@JL$dEg(Z_S<dp\$N9<TUM..N/3+9IX?<]Des-#BUm)^`Q#p;a2c9Bb3K$,s8W-!
s8W-!qtp9QkKV5pbKHcYUS=NXTq\<WUY=JWgY:K;g=t?7f@JI#dEg%Z^q@4e['?a2
Tq%O8OGepKJq&/nE,0-#Do0E2`l5p9a2Z3Amf3=es8W-!s8W-!q>'mJb0%fF`1s$!
T:_aIT:hjM_V<i!gt^]?gY1E8f@JL#dE^"\]=GGYZEC7+U7Rg@PECf]LP15-Dej$"
TYeRa_o0O5`l?'frr<#us8W-!s8W-!q=sC;aN2B=_k3QmSXl=BSXuIH_qWr$gY:N=
gY1B7f@A?udCd'%\@8iNYH4\!Tq@mDR$<_oN/<@CJpr)oTYSF]_SX40`l@<Crr<#u
s8W-!s8W-!p@m^laN)9;^n.*fS=?";S=H.\gYCT=gYLZ?gtUT:f@86rd(6g!\$`QH
XJr%kTV%gGR[KM,OcPQbP*D<%T")ML^;.Y*a6W^'s8W-!s8W-!s8W-!p\*dmaiMN?
]q(^aS!oe7S"#t^g=tE;gt^`@gtUQ8f$r*ncFUTr[Bd!<Vkp2aTV%gISXc4=R$j;+
Q^F55U8b6']"Pl(rVc]os8W-!s8W-!s8W-!q"X'rb/hZCWLo`OS!oe7S"%(8gY:K;
gt^]?gY:H6e^DdZ]XkY_Za$[5Vkg,`Tq@sLTV.sPU84T[T:MUJV5^T&\%0rbr;HWp
s8W-!s8W-!s8W-!qYKF"bh^@=VP9ZQS"#k9S".7=g=tB;gtUT<gY1<3e^;=N]t(V\
Z`pO1VP^/bUS4BTU8=]`Vl6MkVl$>hW2co&ZF9Z.r;HWps8W-!s8W-!s8W-!r;>j)
fA<R-VPBcTSXc1=S=ICBg"Y99gYCQ<gY(30eA];?]t1_]ZEC:.W26>eV50raVPpJo
WiE,#X/`/!WiN2&XL7Tqr;HTos8W-!s8W-!s8W-!rVc]VjPd,;VP9`USt2FCS@HD`
f\5*7g=tB9f[n^(eAK,;]XkPYZ`pR3Vl$;fVl$AiWiE,$Xf\_,XK8M(XGMjsVPg`-
jRiHOrr<#us8W-!s8W-!rr2osroL/XV5'cZTV/!M[^j9)f@em4g=k96f@SR&e%rl7
]=GAXZEUF1W2HMjW2Q\pX/rD*Y-5%4Xf\b.M2@1RU8P9(\&R:ls8W-!s8W-!s8W-!
s8N&us8Ts6VPL#`Unjlq\@TQ,f@\a/g"G$0f$r0td_EQ0]",8UZEUI3WMuenWN)u"
XKJb1YHP.5Y-5$_Ll@FZTV\ft[^j)hkP,#Vs8W-!s8W-!s8W,urr;urs.uQhVPgH(
]"5c0f@\d0g"=p-eC2jo]tM+l]"#2TZ*:C4X/`2!X/i;'Y-5%5YHY46Y-!>0Ll[^c
T;AZp[(*`^][Qo\s8W-!s8W-!s8W-!s8W,us5L#WWN<M<\\,l4f@\a.f[na)eBu[k
]Y1ti\[T#TZEUL6XK&>&XK8S.YHY77Y-+t3Y(MC\LQRjjT;JWkZF@EX^!cr\s8W-!
s8W-!s8W-!s8N&us8W,dbceIb]"Z/9f\"j/f[n`l_p-H>]=Y\e\[f2VZEUL6XKAV-
Xfek2Yck:6YHG%3KS+o3L7"I$TVe]kZF7?U][Hi[s8W-!s8W-!s8W-!s8W-!rr<#u
rr;`Ig=k<8g"P*2f@SWm`Q6-6]tM%h\[f5X['?m=Y-+q1YHP.5YHP.3Xf\[ZKS5#4
St2IHUSXrkZ*q0R][Qo\s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!lJ((IgY:E6f[n`o
a2l98^:h.k\[o;Y['R!@Yct@9Z*:C5Y-"h.XK786L5(J=TqJ*RV5C2nZ*h*Q]'o\!
s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s7tL,gt^Z;f[n^(b/hT>^V.=m]"5D\['R$B
Z*CO<Z*:C6XK8J%X,`'oLm4=&USFT[Uo(,mYdCmM\a]Y!s8W-!s8W-!s8W-!s8W-!
s8W-!s8W-!s8W,uhVI#Bf[n['c,n#E_7mUp]=PP^[^EEHZEga@Yct=4X/W"nOcYT\
VPg>iVl$8dV5L>pZ*^sKj8]/Zs8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8N&troi1m
f[eR$cH=2H_nWt"\[o;\\$iZM['I$CZ*1:0W262YP`q3.WN)ttW2?DfVPgGrYd:^[
p](9ns8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8N&Sf[\Huc-+2I_na%!]",;Z
[^NWO[Bm0DYcb(,V5'ZRR?`u:X/i;$W2HMhVl-StYHcXIs8W-!s8W-!s8W-!s8W-!
s8W-!s8W-!s8W-!s8W-!s8W)un^Z.:c-+5K_SEmu\[]/Y\$`WP['R$BYH4b%UnXNS
TV\ZiXf\\)W2?GgVQ$Ssjo>>[s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!
s8W,urVZH<bf\#G_SEjr]"#5Y\$icS['R'AY,eP!UnOHUV5L>qXf\\)W26AfV8C.9
rr;uss8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!rVc]nl0%0h_7mOm
\[],W[^NZQ['Hs@XfJFtUnOKXVPpT!Y,n\'VPU-Bg&1gIrVuots8W-!s8W-!s8W-!
s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!rr)forVlirrr<#^gY(*+f%%>"mbu:)Xj$1n
mf3:ds8W&qpuUW;l2CPYr;?Nlrr<#us8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!
s8W-!s8W-!rVc]orVliss8W,_gY(*,f$q7un);C+Xj$1nmf3=es8W&qpuLN9kktAV
r;?Nlrr<#us8W-!s8W-!s8W-!~>
%%EndBinary
grestore end % Image Trailer grestore
grestore % EPS grestore


==> Imgs/Mon_nr_gr26_bl.M <==
%!PS-Adobe-3.0 EPSF-3.0
%%Creator: Adobe Photoshop Version 12.0.1x20100625 [20100625.r.1146 2010/06/25:17:40:00 cutoff; r branch]
%%Title: Mon_nr_gr26_bl.eps
%%CreationDate: 2011/4/25 11:36 ÉÏÎç
%%BoundingBox: 0 0 88 106
%%HiResBoundingBox: 0 0 88 106
%%SuppressDotGainCompensation
%ADO_ContainsXMP: MainFirst
%%EndComments
%%BeginProlog
%%EndProlog
%%BeginSetup
%%EndSetup
%ImageData: 88 106 8 1 0 88 7 "beginimage"
gsave % EPS gsave
40 dict begin
/_image systemdict /image get def
/_setgray systemdict /setgray get def
/_currentgray systemdict /currentgray get def
/_settransfer systemdict /settransfer get def
/_currenttransfer systemdict /currenttransfer get def
/blank 0 _currenttransfer exec
1 _currenttransfer exec eq def
/negative blank
{0 _currenttransfer exec 0.5 lt}
{0 _currenttransfer exec 1 _currenttransfer exec gt}
ifelse def
/inverted? negative def
/level2 systemdict /languagelevel known
{languagelevel 2 ge} {false} ifelse def
/level3 systemdict /languagelevel known
{languagelevel 3 ge} {false} ifelse def
gsave % Image Header gsave
/rows 106 def
/cols 88 def
88 106 scale
level2 {
/DeviceGray
setcolorspace currentdict /PhotoshopDuotoneColorSpace undef currentdict /PhotoshopDuotoneAltColorSpace undef } if
/picstr1 88 string def
/_rowpadstr 88 string def
/rawreaddata {hasDecodeFile 0 eq {/decodeFile currentfile /ASCII85Decode filter def
                                  /hasDecodeFile 1 def} if
              decodeFile exch readstring pop} def
/padreaddata { _topPad 0 gt       { /_topPad _topPad 1 sub def pop _rowpadstr }
			 { _subImageRows 0 gt { /_subImageRows _subImageRows 1 sub def
									dup _leftPad _picsubstr rawreaddata putinterval }
								  { pop _rowpadstr } ifelse } ifelse } def
/image2 level2 {/image load def} {{begin
Width Height BitsPerComponent ImageMatrix
/DataSource load image end} def} ifelse
/beginimage level2 {{
image2
} def}
{{pop .9 setgray 0 0 moveto 0 1 lineto
1 1 lineto 1 0 lineto fill 0 setgray
0 1 translate 1 cols div 1 rows div scale
/ratio {cols 400 div mul} def
/Helvetica findfont 15 ratio scalefont setfont
5 ratio -20 ratio moveto
(ASCII85 encoded image needs PostScript Level 2) show
/x 128 string def
{currentfile x readline {} {pop exit} ifelse
(~>) search {pop pop pop exit} {pop} ifelse
} loop } def}
ifelse
/hasDecodeFile 0 def
/readdata /rawreaddata load bind def
12 dict begin
/ImageType 1 def
/Width cols def
/Height rows def
/ImageMatrix [cols 0 0 rows neg 0 rows] def
/BitsPerComponent 8 def
/Decode [0 1] def
/DataSource {picstr1 readdata} def
currentdict end
%%BeginBinary:      11854
beginimage
s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8N#s
rr;urrV-$Zp%A%Pp@n=WrVulss8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!
s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8N#trr2oqrV-$Zp%A%PpA"FY
rVuots8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!
s8W-!s8W-!s8W-!s8W-!rr2ors8MuqkJtT_`lH-@aN;TJkNML:s8W-!s8W-!s8W-!
s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!
s7kKla2c6@a2c3>`lH0AaN;WLbfnD[mf3=es8W-!s8W-!s8W-!s8W-!s8W-!s8W-!
s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W,`f#YqRaN2EBa2Z0?a2c9C
ai_fMc-FV\dF7jis8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!
s8W-!s8W-!s8W-!s8W-!s7>?naN2KEaN2HDa2Z-<`Q$!@ai_cLc-FY]dF.%Ss8W-!
s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W,n
i606aaN;NEaN)?Ba2Z*;`5]j=aiV]Kc-FY]dF-Oos8W-!s8W-!s8W-!s8W-!s8W-!
s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W,olgXZBp@mgucHOGPaN2HCaN)?Aa2Z-;
`5K[9aNDZKbfnAZd*gFomf3=es8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!
s8W-!s8W-!s8W)aleBq=eCE!occsVRa2c6@a2Z-=`l5m6_o'F4a2lBGbK\AZd*gFo
f(/k@s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W&`leC(D
e^W'qccjPRaN)?@`Pfa7`Pod6_ns@2`lQ6Cb08/Wd*gIpf%C$&s8W-!s8W-!s8W-!
s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W&aleL4Hf$r0rcd'_TaMu3<_o'C0
`Pf^4_8=(-`5]j=ai_lSd*^Cof@]Bgs8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!
s8W-!s8W-!s8W-!s8W#`leU=Kf@89rccsVRa2Z$8_ns7,_o'F0_SO+,`5KX8aND`O
cdC7nf@\aTs8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W#_
leU=Jf$r3sd*0VQ`l#[1_SO%'_8=(+_SO(*_SjC4a2uNLcd:1mf@\aBs8W-!s8W-!
s8W-!s8W-!s8W-!s8W-!s8W-!s6T+>qZ$Tqs8W-!s8Mo]lJL@Kf$r0qccjMO`PTI-
_83n#^VRe(_83t(_Sa7/`lQ9Gcd:1mf@\d8rr<#us8W-!s8W-!s8W-!s8W-!s8W-!
s8W-!s681Xao)/;s8W-!rr2ZVki:CLf$r0rcHF;L`59=*^q[Xt^;%J"^qmh%_84"*
`5]mAc-Xtjf\"p5mf3=ds8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s68F^aN+,Urr2or
s8M9Hk2b4Jf$r-pccaGM_nj+&^V7Is]tM1q^V@Lt^VI\&_SsR;c-Ohff@\d1f[&IS
rr<#us8W-!s8W-!s8W-!s8W-!s8W-!s68C^aMu6mrr2orrV,O=k2Y.IeC2gkcH=8K
_na"#^V.@p]Y2%n^V.=o^V@S"_SjI9bg=eff%A[/g!@t!p&G'ls8W-!s8W-!s8W-!
s8W-!s8W-!s6AP#a2Z$6iVicTo]kW$j5SeEe^Dgibf\#G_S<dt]Y(qi]=Ybh]tD"j
]Y2"n^r"%2bKnVdf%8R-g!7jrp&=sjs8W-!s8W-!s8W-!s8W-!s8W-!s8W#]fu(bG
_SYR&lKREhi8<;AeBuXfbK.`B_S3[q]=beh]">Ve]Y(he]=Y_h^VRe-b0SJbf%AX.
g!7jro`+pis8W-!s8W-!s8W-!s8W-!s8W-!s8MuagYB`c_o(a'l0.0chqZr;eBuRb
aiVQ@_7dIm]">Sc]=YYd]"5Ja]"5Mc]Y;5#ajAGbe^iC+g!@sich[S?s8W-!s8W-!
s8W-!s8W-!s8W-!s8W)qjQ+J)`p)aPki^m\h;$]7e'Q@^aN)9;^q@:j]"5Ja]"5Mb
]=PP`\[f;`]=kts`6cr^e^rI,g=jcrcL:c2s8W-!s8W-!s8W-!s8W-!s8W-!s8N#q
oAnojlg!`pio/eOh:pT5da-1[aMu-6^:h.i\[oA_]",D_]",>[\$rlX\\#Sk_U6f]
e^iC+g=j`pcK5$'s8W-!s8W-!s8W-!s8W-!s8W-!s8Muqo'#K.m-<ipiS`VLgtLE2
e'H7\aMl'4]t:kd\[f;_\[f;^\[],W[^ETS\\#Ph^sLKXe^iC+g=j`ocHlCcs8W-!
s8W-!s8W-!s8W-!s8VHOli$e[r9it>lf6s_i8<AGgY(3/e'H7[a2Pp0]Xt_b\@K/\
\[f8]\@8oR[C*HP\@K2a^<b3TeCN:*g=j`nc-H4`s8W-!s8W-!s8W-!s8W-!q<m+p
cJ&3or9j"?l/CUZhqm/Cg=b*-da-.Za2>a-]XkY`\@B)Z\[f8\\$`TMZa7'J\%&u]
^W+XKeCN:*g"OQjbg#D:s8W-!s8W-!s8W-!s8W-!q=*q2h;-rFhX9h!k2G7UhVHuB
g=Y!+da-.Za2>a-]=GG]\@B&Z\@B#W[^EKJZEgjF[^`l\^;A4Ce(*(&g"FNibKT_T
s8W-!s8W-!s8W-!s8W-!s75aIhV[2IhX0^tj5JnPgt^]>g"=j)da-.Za2Gd,]=>A\
\@B&Y\$rfR[C)-YOHH-A[(!TW^;/(Ae(*%%f\"BibKK\Us8W-!s8W-!s8W-!s8W-!
s7GpNi8EJKlg4$*i83>Hgt^Z;f[n['d*KqXa2Gd,]",>\\@B&Y\$WNKZ]gN5O,o?`
Vma+I]thn>daZk"f[n?iaij&<s8W-!s8W-!s8W-!s8W-!s8V`_kMb@`lg*p'hqm2E
gtUQ8f[eR#d*KnWa2Gd,]",>[\%&rW[^39FQ'.8kOH5KbOH?u_]YDD5eC<(#f@J9i
aia#<s8W-!s8W-!s8W-!s8W-!s8W,ul07Kulg*j$hV?o@g=b-2f@JI!d*BkVa2>^+
]XbP]\$riT['Hp$P`h,jOH>QcOcd,`]=u,0e'uq!f$r-gaN<o>s8W-!s8W-!s8W-!
s8W-!s8W,ulK[a%lKRTuhV6f=g"=s0f%&6sccsYSa2>a-]=GG\\$rfS['6`tPEV/m
OH>TePEV5r\\5f-e'umte^W'c`Q7Q<s8W-!s8W-!s8W-!s8W-!s8W-!oBbi0lK[Wu
hV-Z8f\"j/f$r0rd*0YRa2Gg/]=GG\[^NWPZEf[XPEMiAVl,]@PEM/p[Cj<'e()st
eC;s`_W^pqs8W-!s8W-!s8W-!s8W-!s8W,urq,dIlg!a!in2o9f@SX+e^W$ocHOGP
a2>a.]XkY`\$iZNZ*BIUP,>1UVl-GUPEV2pYeIp#daQ^reC;s__!(aqs8W-!s8W-!
s8W-!s8W-!s8W,urr)BQlg*j#l.=M;f@SU(eC2jlc-+5M`PTI*]t:hb\$iWKZ*9FU
P,G7WW2QYnPa%ArY.ha"daHXqeC<!^^@)"!s8W-!s8W-!s8W-!s8W-!s8W,urp8t:
lg!d#l.FS<f@AI%eC)ajX/`.u_SEq"]=PP_\$`NHZ':H9W2Q\pWMuqtPa%DsXh_j#
d*g@keC<!_e,K@Gs8W-!s8W-!s8W-!s8W-!s8W,uiR6-$hs0Lll06gOf%&:!e'QIC
XJi(rW4osW]=PP_\$`NHY`tB:WN*#"X/i;%XHf$7Ye\3%cd:(fe'upts8N&us8W-!
s8W-!s8W-!s8W-!s8W-!i4-5(_s-FNl06gNe^`-sdEo5$X/i4uW2[;:\@B&X[^36D
Q'@JrX/i>'XfSY+Xd><<[)'c+cHjkbdaRacrr2rts8W-!s8W-!s8W-!s8W-!s8W,u
hRBr%_<C.Kl06jPeC2jmcd8bpX/`5"WN*&(ZF73M[Bm-BPa%DsX/rD)Y-"k0Yd1XD
\\Q5,bg+P\d*_C`rr2rts8W-!s8W-!s8W-!s8W-!s8W-!gpa`"\CTs0lK[$QeBuXi
cGlocX22ZhX/`5%YHbF?Za6m?PE_;rX/rD*Y-5%5ZF%$L]>2D,air#Scd1_Prr2rt
s8W-!s8W-!s8W-!s8W-!s8W-!gUFW!\('[-lKR!Qe'QCbbc@hH`Pf^3_S`FSXKSk6
ZE^[=Pa%AsXK8S-Yd(F<ZaREV^;7e0aNDZLc-GGLrr2ors8W-!s8W-!s8W-!s8W-!
s8W-!gpa`![`%"elg!`ada-.Za/Z2C`Pod6_ns9kX/rM/Z*CO;PE_<4XKJ_1Yd:[D
\%95c^r"(2a2lBFbKS6#rr;uss8W-!s8W-!s8W-!s8W-!s8W-!gpjl&[_^_alg!cb
d*BbS`iQ;G`l?!:`5BHlX/rG,Yd(F:PE_<5XKSk6Za@3P]=kqo_8=.1`lQ6DbKJ0"
rr2ors8W-!s8W-!s8W-!s8W-!s8W-!h8m(6\%'uRlK[Wud*KeRYH4kF`l?$<`5KO.
Y,nb.YctC;Pa%E7YHbFA\%'#_^;%M#_o'I4`lH0Baihocrr;uss8W-!s8W-!s8W-!
s8W-!s8W-!n&WV[\@L&Pl0@NtdEfnRYHG%I`lH-?`P]U/Yct=7YHb@;Q'@Q;Yd:dK
]=bkm_8=(,`5K[7`lH0Ab08)erVliss8W-!s8W-!s8W-!s8W-!s8W-!s7=ja]Y2&D
l07HskgIMkZ*:IO`lH-?`l5g1]sG#KYd(L>Z*CL:Z*V'T^;.P$_Sa=2`Pog8`lH3B
b08,grVliss8W-!s8W-!s8W-!s8W-!s8W-!s8W#F]t_D$lKRNrkh*tsZEpsXa2l?C
a2Ps5^UghYZ*L[BZa$aO_SX+(_8=%*`5BO5`Pog8`lH0AbK\Akrr2rts8W-!s8W-!
s8W-!s8W-!s8W-!s8W)sr8PZ4l07Hrkh4%u[^Wfca2uEDa2Z*:_7[7`ZEggD\%]_s
`5BL0_SX1-`5KX6`Q#m9a2c9CbK\Akrr<#us8W-!s8W-!s8W-!s8W-!s8W-!s8W)s
rVZ3Nl07EpkLnJ:e%331aN;TIaN2B@`5g!AaiVWFaMu0:`5KR1_Sj@0`Pfa8`Pog9
`lH0Cc-OeepAb0ms8W-!s8W-!s8W-!s8W-!s8W-!s8W)srVZ3Ol0.<ljP/>=f%&=#
da?IleCN7'f%&9laN2KEaN)<?`5BL1`5BO3`5KX6`l?$<a2c9Dc-Xngs8W-!s8W-!
s8W-!s8W-!s8W-!s8W-!s8W)snaZ,6ki_'gj5&JBf[nd,e^W+"f%AU+f@ABnaN2HD
aiDH@`5BL0_o'C0`5KU5`Poj:a2c<GcHt"hp](9ns8W-!s8W-!s8W-!s8W-!s8W-!
s8Vufna,W,kiLmbiSN>Dg=k65f\"g.f\"j.f%%R?Yck=QaN)<?`5KR2_o'C0`5BO4
`Pog9a2lEJcd:+hnGiOgs8W-!s8W-!s8W-!s8W-!s8W-!s8Voco'G],kN1a`i83;F
gt^Z>gY1?5f\"j-f"e&QSt<4-aN2EA`PTL/_SO++_Sj@2`5]j<aN;WNcdC1ioDejj
s8W-!s8W-!s8W-!s8W-!s8W-!s8VicoBki-kN1a`i8<AHgtpoDgtUQ9g"G'%\YGg@
EGocRMoWiW_nj4+_83t(_Sa:0`Poj:ai_iQcd:,"s8W-!s8W-!s8W-!s8W-!s8W-!
s8W-!s8Vfbo^D)/k2kX^iSWMKhVR,Ggt^Z<g"G#f\X.VdDes3&BWf@n_nj.(^VIY#
_8=(,`5Ta:aNMiSd*^;#s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8Vfco())0kN1da
i8<GKhr!>Jh:pZ;g"=6U]9R_hChm]tB<K1j_8*h#^V@S!^qmn)_oB^;aihuUd*^;$
s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8Vfco^_;3kN1dbiS`SLhr!;Ih;$c<g"4-W
^6X.nBkV-lBYqX'^q[Ut^;%Ft^qmn*_o0R9aihrTd*g>$s8W-!s8W-!s8W-!s8W-!
s8W-!s8W-!s8VfcoCD53kN:jdiSi_Phr!>Jh;$]9f$r$^^qG,BB4kjhTu4a`^V7Cp
]tM+n^VI\'`5K[:b08,Vd*g>4s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8Vido^hG7
l0.6hio/kShqm8HgtLE3eC2d\^V7C/BP1q)_SX.)^V.=n]tD(n^;.S%_o9[;air&V
d*gA?rr<#us8W-!s8W-!s8W-!s8W-!s8W-!s8Vieo^_D8l0%3ij5JqRhV[2Fg=Oj'
dEp4U^V7CpR[U:p_ns7*^:q:o]Y2"m^;7Y&_SjI8air&Wd*^>@rr<#us8W-!s8W-!
s8W-!s8W-!s8W-!s8MccoCD;7l07Blj5JqRhVHuAf[\Htcd'eN^V@Lr^;%P&_SX+'
]tD%l]Y(qk^;.S%_o0R9b0/&Ud*^;@rr<#us8W-!s8W-!s8W-!s8W-!s8W-!rr)Wb
o^M;8lfdNmj5JnPh;$c<f$r'lc-+5E^:h4o^VI\%_SO(&]tD"i]Y2%m^;%M$_o0R:
aihuUd*_7\s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!rr)Zbo'c#5lKIElj5JnOgtLE3
eBuUdb/hT<^:h4o^qde&_8*k#^:_(j]=bhj^;%M#`5K^;aihoRd*V1[s8W-!s8W-!
s8W-!s8W-!s8W-!s8W-!rr)Z`naGl3lKIBkj5AhMg=Y!+dEg%YaMu06^:h4n^;.S$
^qd_!]t:qi]=bhk^;%M$_o0R9aihrTcd2"Ys8W-!s8W-!s8W-!s8W-!s8W-!s8W-!
rr)QZmd9E-l0.9jj5AeLg"=j(ccsVSa2Pp1^:h1l^;7V$^q[Ut]Xthg]Y2"m^;%M$
_SsO8aNMfQcd24_s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!rpB+@mHs6)l0.9jiSWJG
f[nX#ccjMP`P]O,]tM(k^;%J!^qd[s]Y(kf]=knk^;.S%_SsO9aihoQcd;^ls8W-!
s8W-!s8W-!s8W-!s8W-!s8W-!mHj6-mHj-&ki_'giSWMHg""U!c-+5L`P]O,]tCth
]t_@t^V7Co]Xk\d]=bei^VI\&_o0R9aN;WMcgCc4s8W-!s8W-!s8W-!s8W-!s8W-!
s8W,mm-O)ogth5YkN1dbiSWJGf[\Esbf\#H`59=(]Xtee]Y;+o]tM+l]=PSb]"G\i
^;%J"_o0O7aN;WNci3tEs8W-!s8W-!s8W-!s8W-!s8W-!s8W,alg*3:]"$DUk2bR_
i8<AFf[\Erc,n&H_nj.&]Xtee]=knj]Y(kf]"5Ja]"5Sg^V@S#_o0L6aN;TKnGiOg
s8W-!s8W-!s8W-!s8W-!s8W-!s8VWTgtLGl\$`WNe)K?Fi838Cf@86pbfRrG_nj+%
]Xtee]=PYf]"5G`\[f8]\[oDc]t_A!_Sa@4aN2Nbrr<#us8W-!s8W-!s8W-!s8W-!
s8W-!s8VENgW%:B['ZBpT&JVchqd)?f$r-obf\#H_ns4']Xtbd]",D`\[f8]\[f8]
]">Vf]tV:t_8=+/a2uKarr<#us8W-!s8W-!s8W-!s8W-!s8W-!rr26;fuM.@[BuNs
T:_k8h;$`:e^Mplbfe,K`PTF*]t:kd\@K/\\[]/Z\@B)Z\[f>b]Y2"m^qdh*ai`Ju
rVuots8W-!s8W-!s8W-!s8W-!s8W,urr)09fuV7C[C*?7TqS6ZgtUK5eC)^hc-"/K
`l#X,]t1ba\@B)Z\@B&Y\@B&Z\@T;`]=bbg]Y;.sc-G5)rr<#us8W-!s8W-!s8W-!
s8W-!s8W,urr)6;fuV7E\$i]>US=N]Xi&`>eBuUfbfe,L`l,^.]t:hb\%&oV\$riU
\@B&Z\[f8^]"5G_\\#Pkd*U\.rr<#us8W-!s8W-!s8W-!s8W-!s8W)urr)6Pfu_=I
]",A\ZD4t]Y,ne3\B`CCb0%iIa2Gm2]Xt_a\$riU\$riU\$rlX\[f8]\[],W\%0,l
f@\s;s8W-!s8W-!s8W-!s8W-!s8W,urr<#trr2]\fuhFO^:V"j^V\OOe?,p^]>);+
aiVZGa2Pp1]XkV^\$icT\$i`R[^WcV\@B&Z\@8oS[`Q_9f\50=s8W-!s8W-!s8W-!
s8W-!p\F^arr)irs8Mf\g<.LR^V7Ft_8FjTeAB#9^;.Y+aiVZHa2Ps2]XbP]\$`ZQ
[^ENM[C<WT\$rlX\[],W[`cn?f\>3=s8W-!s8W-!s8W-!rr;cgq"X.=l/q-inF5l5
gW@LR_8*k&_Sk*Zf#>MB^qdk-ai_cIaMbs0]"#5Y[^NWQ[^EHJZ^cMoIt*$\]=Yf&
cHab_f@epKs8W-!s8W-!s8W)trVH<Sl0-XGda?IidcTo`hV[8L_83t)g"bB<gW%.I
^t$uaccsYTaMbs0\##mpTUh7,Nf/aKK7SN$I=Ha[dF-Fgd*L(ff@\gWs8W-!s8W-!
rr2oqr;#aFl0-OBdF$=fd*L(ccHkJ/iSrnWiS`VNhV[2HgtC</d*BhVaMbp.Z_sUn
T:D+,O,SsOK7SN$IXQ^]dF$CidF-Imf%9Bjs8W-!s8W-!rr)ikoBG)dgY'6O]">M`
\@B#V[EmjlioB%Yio8qThr!>JgtLB0d*BkWa2Pj,ZDj^rT:;.1OcG?TKRnW$I=A`T
e'c^mdF-Lnf%9p$s8W-!s8W-!rVlc_mb6CJf\*jH\[f5Z[^NWQ[*RdnjQ,@^j5].W
iS`VMgtLE2ccjSR`l#R'ZE:+&TUhI8P`^u`Kn4]$I]q2JdF-Ile'lgrf'iY=s8W-!
s8W-!rVZW]mF^%Bf%.==[C!?KZa@-J[H$?.j5]4\j5f7\iS`VMgtLE3c-",J`50-t
Z`^C.V4X<IQ^*_pKn4]$L!S,nda?Lje'caroDejjs8W-!s8W-!qtp<Xe^i6udC$<d
Z*LX>Z*L[@cfF-HjQ,C_jQ#=\iS`VLgY(62aiMN@_S<an['6[5Vkp&XS!fV-Kn4]%
ZHpkDd*^7gdaHV:s8W-!s8W-!s8W-!qtp!LeC;pnca'g\Yct=8YctC=d,a6JjQ,C_
jQ#:[iS`SKgWIX[a2Z'8^qI:fZa$a9X/MnjTUq^AQ^!YqZd-nBcd0tcdaIUas8W-!
s8W-!s8W-!q>0L/eC2jlc*=LWY-+q1YHP1OjQ,C_jQ5I`jQ#=\iSNDGgW@OX`l5j2
]t1\\ZE^X;XfSS$V5'f^VPpPtZ,b&4bg"M^e+*J<s8W-!s8W-!s8W-!q>'I0e^W'p
bHS1QY,nb-Y-"nNj5f:^jQ,F`jQ#:[i838CfuV:U`P]L*\[T#SZEga>Ycb.2XK8G$
X/iA-[(<rjaiho]rr<#us8W-!s8W-!s8W-!qtfa3f$r3t]!8HBY-"h-Y-,q"jQ#=^
jQ,C_jQ#:ZhqZo0b/q`E_nj(!\[JrSZa$d@ZEgdC['mENZ*:L>\%9;ka2m*8rr2rt
s8W-!s8W-!s8W-!r;?!7fB(Mm\?rNFY-"h/Y-6(&j5f7]jQ,C^jQ#7YhqZT'bK.`C
_n`ss\@8oT[Bm3G['mHR\[f5\\@B#X\\#Mi_T)QRrVliss8W-!s8W-!s8W-!rVc6<
i9%\`\$`KGYcb.2YHH.)ioK.[j5f7\j5T%UhU9`pbK7fC_S<ap\[T&W\$i`S\@K2_
]=Y_f]Xk\d]"G\h]uB[Crr2rts8W-!s8W-!s8W-!rr2o`m-2-m\$WHGZ*1C9Y/eiD
iT&tYj5]4\io/hPhU'Qlb/hT@_n`st\[],Y\@B&Y]=PVf]tV4o]tM(k]q(dk\@BDp
m.^P[s8W-!s8W-!s8W-!s8W-!s6RA.\$`TLZEggA`Q6B^i8WeWj5]1[iS`VMhTjEj
aiDE>_n`st\[f5[\[f;_]=knl^V@Ou^:q=qSt;XP[(*rj`mX#?s8W-!s8W-!s8W-!
s8W-!s8UEU\@/iS[^NZaa2lT`iSrkVj5T(Wi83>Hgs+'caiMK>_SNt!]"5G_]"5Me
]t_=s^V@Ou^V@OPSY2dVZF@Td`lQ?MmJ?k_s8W-!s8W-!s8W-!s8W-!s0fDH\@K5l
aiVlei8N\Uj5JtThVR)EbKJ)OaN)<<_SEq"]Xtee]Y(nk^;.P"^qd_"^V6,(S>2s]
Z+%H``5g!Db230us8W-!s8W-!s8W-!s8W-!s67,+]"Gu&aNDlfiSibTio&bPhV?oA
b0.rLaMu3;_SO"#]t:qi]tM1q^VIY#^V@S!^6k=VS>E3eZ+%?[_oBd?bM<-ts8W-!
s8W-!s8W-!s8W-!s8W,if>#>Gair2lio/nVio/hAd+I!ob/qfJaN2B>_SO"$]tM.o
^;%J!^qdb#^V@OuR@'A1R]NZqZF@EZ_SsU<b2!$ss8W-!s8W-!s8W-!s8W-!s8W-!
s8VrVj5]4\ioB%WiSibBdF?[hbKJ#LaN2E@`59@*^V@Ou^qd_"^V@Ot^:q:LR@0J3
Yck:;[C<`\_SsR;b2**ts8W-!s8W-!s8W-!s8W-!s8W-!s8W-!n)WQij5f4Yio/hC
e'ugibKJ&NaN2E@`5BF,^qde%_8*h"^:q=p]tBr+R[]h;Za-pE[^Wf\_8XI:an5W5
s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s81p>jQ,C^iSi_Of$r-oc-+;QaN;KB`5BI.
_83t(_SEq$]tM%h]:tphSYrQs[C*EN[^`o^_8OC8aRoN4s8W-!s8W-!s8W-!s8W-!
s8W-!s8W-!s8W-!jlPUbiSi\Of[\HtcHOJSaiVWD`l5g3_o'=-_8*h!]XkV^V50lX
\@K/[\@8lT\%0,a_8O=5li7"bs8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s6f"0
iS`SLg"+X"ccjVVaN2EB`l>s7`5BL0_8![q\[SoKW2HK']"5Mb\[],X\@K5c^r++A
qZ$Tqs8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W,\inrVJg"4d%ccs\UaiMKA
`l5p8`P]R0^qRLn\$`KFXJr,1]Y(nh\[],X\@B2c^VSh"s8W-!s8W-!s8W-!s8W-!
s8W-!s8W-!s8W-!s8W-!s8W-!p#"W]f[eU$ccs\VaN)?@`l5p:`5BI.^V.7h[^<?F
ZF@HZ^:q7k\[],X\@T;bm/R+cs8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!
s8W-!s8DiMf[eR"ccsYTaN)<?a2Q'<`5BI-^:Utd[Bm0G[^j#`^:h1k\[T&W\'NFj
s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8N#sn*TK-cHODP
aN)<?`Q#s;`5BF,^:_%d[^3<K\@K;f^:h1j\@8s,ir/lUs8W-!s8W-!s8W-!s8W-!
s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8N#trr<#us8W,fjQ#+Ri8;WIoBFfO^";i@
o)Jais8W)sqX!SKn,E=crVc`qs8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!s8W-!
s8W-!s8W-!s8N#trr<#us8W,ej5SqQi82QHoB=`N^";i@oDejjs8W)tqs3SJmf!+`
rr2ors8W-!s8W-!s8W-!s8W-!~>
%%EndBinary
grestore end % Image Trailer grestore
grestore % EPS grestore

